RGait-NET: An Effective Network for Recovering Missing Information from Occluded Gait Cycles

Gait of a person refers to his/her walking pattern, and according to medical studies gait of every individual is unique. Over the past decade, several computer vision-based gait recognition approaches have been proposed in which walking information corresponding to a complete gait cycle has been used to construct gait features for person identification. These methods compute gait features with the inherent assumption that a complete gait cycle is always available. However, in most public places occlusion is an inevitable occurrence, and due to this, only a fraction of a gait cycle gets captured by the monitoring camera. Unavailability of complete gait cycle information drastically affects the accuracy of the extracted features, and till date, only a few occlusion handling strategies to gait recognition have been proposed. But none of these performs reliably and robustly in the presence of a single cycle with incomplete information, and because of this practical application of gait recognition is quite limited. In this work, we develop deep learning-based algorithm to accurately identify the affected frames as well as predict the missing frames to reconstruct a complete gait cycle. While occlusion detection has been carried out by employing a VGG-16 model, the model for frame reconstruction is based on Long-Short Term Memory network that has been trained to optimize a multi-objective function based on dice coefficient and cross-entropy loss. The effectiveness of the proposed occlusion reconstruction algorithm is evaluated by computing the accuracy of the popular Gait Energy Feature on the reconstructed sequence. Experimental evaluation on public data sets and comparative analysis with other occlusion handling methods verify the effectiveness of our approach.

==> test_plot.m <==
% A =   [88.57, 94.28, 97.14, 97.14, 97.14;
% 77.14, 86.66, 90.47, 93.33, 95.23;
% 70.47, 80.95, 84.76, 87.61, 90.47;
% 40.90, 55.23, 57.14, 60.95, 62.80;
% 31.23, 40.00, 46.66, 53.33, 55.23];
% 
% B = [94.28 , 96.19, 98.09, 98.09, 98.09;
% 77.14,  82.85, 85.71, 91.42, 95.23;
% 69.52,  79.04, 82.28, 85.71, 89.52;
% 51.42,  62.85, 67.61, 69.52, 76.19;
% 31.42,  40.95, 49.52, 52.38, 53.33];
% 
% C = [87.61 , 92.38, 94.28, 98.09, 98.09;
% 77.14, 86.66, 88.57, 90.47, 91.42;
% 57.14, 72.38, 76.19, 81.90, 86.66;
% 54.28, 61.90, 66.66, 71.42, 75.23;
% 32.38, 41.90, 50.47, 53.33, 55.23];
% 
% D = [85.71 , 93.33, 97.14, 97.14, 98.09;
% 77.14, 85.71, 89.52, 94.28, 96.19;
% 69.52, 69.52, 79.04, 85.71, 88.57;
% 54.28, 63.80, 69.52, 75.23, 80.95;
% 32.38, 41.90, 50.47, 53.33, 55.23];
% 
% Y = [1, 2, 3, 4, 5];
% 
% plot(Y,A(1,:),'k-','LineWidth',2,'Marker','s','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',6);
% hold on;plot(Y,A(2,:),'k:','LineWidth',2,'Marker','h','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',5);
% hold on;plot(Y,A(3,:),'k--','LineWidth',2,'Marker','p','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',5);
% hold on;plot(Y,A(4,:),'k-.','LineWidth',2,'Marker','o','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',5);
% hold on;plot(Y,A(5,:),'k--','LineWidth',2,'Marker','>','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',5);
% xlabel('Rank');
% ylabel('Recognition Accuracy (%)');
% xticks([1 2 3 4 5]);
% yticks([30 40 50 60 70 80 90 100]);
% legend({'10%','20%','30%','40%','50%'},'location','southeast');
% set(gca,'FontSize',12,'FontName','Times New Roman','fontweight','bold');
% ylim([30 100]);
% xlim([1 5]);
% saveas(gcf,'C:\Users\User\Documents\MATLAB\nm05_10_new.eps','eps');
% saveas(gcf,'C:\Users\User\Documents\MATLAB\nm05_10_new.png','png');
% 
% figure,plot(Y,B(1,:),'k-','LineWidth',2,'Marker','s','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',6);
% hold on;plot(Y,B(2,:),'k:','LineWidth',2,'Marker','h','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',5);
% hold on;plot(Y,B(3,:),'k--','LineWidth',2,'Marker','p','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',5);
% hold on;plot(Y,B(4,:),'k-.','LineWidth',2,'Marker','o','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',5);
% hold on;plot(Y,B(5,:),'k--','LineWidth',2,'Marker','>','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',5);
% xlabel('Rank');
% ylabel('Recognition Accuracy (%)');
% xticks([1 2 3 4 5]);
% yticks([30 40 50 60 70 80 90 100]);
% legend({'10%','20%','30%','40%','50%'},'location','southeast');
% set(gca,'FontSize',12,'FontName','Times New Roman','fontweight','bold');
% ylim([30 100]);
% xlim([1 5]);
% saveas(gcf,'C:\Users\User\Documents\MATLAB\nm05_5_new.eps','eps');
% saveas(gcf,'C:\Users\User\Documents\MATLAB\nm05_5_new.png','png');
% 
% 
% figure,plot(Y,C(1,:),'k-','LineWidth',2,'Marker','s','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',6);
% hold on;plot(Y,C(2,:),'k:','LineWidth',2,'Marker','h','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',5);
% hold on;plot(Y,C(3,:),'k--','LineWidth',2,'Marker','p','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',5);
% hold on;plot(Y,C(4,:),'k-.','LineWidth',2,'Marker','o','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',5);
% hold on;plot(Y,C(5,:),'k--','LineWidth',2,'Marker','>','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',5);
% xlabel('Rank');
% ylabel('Recognition Accuracy (%)');
% xticks([1 2 3 4 5]);
% yticks([30 40 50 60 70 80 90 100]);
% legend({'10%','20%','30%','40%','50%'},'location','southeast');
% set(gca,'FontSize',12,'FontName','Times New Roman','fontweight','bold');
% ylim([30 100]);
% xlim([1 5]);
% saveas(gcf,'C:\Users\User\Documents\MATLAB\nm06_10_new.eps','eps');
% saveas(gcf,'C:\Users\User\Documents\MATLAB\nm06_10_new.png','png');
% 
% 
% figure,plot(Y,D(1,:),'k-','LineWidth',2,'Marker','s','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',6);
% hold on;plot(Y,D(2,:),'k:','LineWidth',2,'Marker','h','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',5);
% hold on;plot(Y,D(3,:),'k--','LineWidth',2,'Marker','p','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',5);
% hold on;plot(Y,D(4,:),'k-.','LineWidth',2,'Marker','o','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',5);
% hold on;plot(Y,D(5,:),'k--','LineWidth',2,'Marker','>','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',5);
% xlabel('Rank');
% ylabel('Recognition Accuracy (%)');
% xticks([1 2 3 4 5]);
% yticks([30 40 50 60 70 80 90 100]);
% legend({'10%','20%','30%','40%','50%'},'location','southeast');
% set(gca,'FontSize',12,'FontName','Times New Roman','fontweight','bold');
% ylim([30 100]);
% xlim([1 5]);
% saveas(gcf,'C:\Users\User\Documents\MATLAB\nm06_5_new.eps','eps');
% saveas(gcf,'C:\Users\User\Documents\MATLAB\nm06_5_new.png','png');


% E = [97.14,100,100,100,100;
%         77.14,82.85,85.71,88.57,88.57;
%         77.14,91.48,91.48,97.14,97.14;
%         97.14,97.14,97.14,97.14,97.14;
%         94.28,100,100,100,100;
%         85.71,88.57,94.28,94.28,94.28;
%         74.28,82.85,91.42,94.28,94.28;
%         97.14,97.14,97.14,100,100];
% plot(Y,E(1,:),'k-','LineWidth',2,'Marker','s','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',6);
% hold on;plot(Y,E(2,:),'k:','LineWidth',2,'Marker','h','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',5);
% hold on;plot(Y,E(3,:),'k--','LineWidth',2,'Marker','p','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',5);
% hold on;plot(Y,E(4,:),'k-.','LineWidth',2,'Marker','o','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',5);
% hold on;plot(Y,E(5,:),'k-','LineWidth',2,'Marker','>','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',5);
% hold on;plot(Y,E(6,:),'k:','LineWidth',2,'Marker','<','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',5);
% hold on;plot(Y,E(7,:),'k--','LineWidth',2,'Marker','+','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',8);
% hold on;plot(Y,E(8,:),'k-.','LineWidth',2,'Marker','*','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',8);
% xlabel('Rank');
% ylabel('Recognition Accuracy (%)');
% xticks([1 2 3 4 5]);
% yticks([70 75 80 85 90 95 100]);
% legend({'Sequence 1','Sequence 2','Sequence 3','Sequence 4','Sequence 5','Sequence 6', 'Sequence 7','Sequence 8'},'location','southeast');
% set(gca,'FontSize',12,'FontName','Times New Roman','fontweight','bold');
% ylim([70 100]);
% xlim([1 5]);
% saveas(gcf,'C:\Users\User\Documents\MATLAB\tum.eps','eps');
% saveas(gcf,'C:\Users\User\Documents\MATLAB\tum.png','png');

E = [85.71,85.71,85.71,85.71,85.71;
        68.57,74.28,74.28,80,80;
        48.57,57.14,62.85,68.57,77.14;
        74.28,80,80,82.85,85.71;
        82.14,88.57,88.57,88.57,88.57;
        65.71,65.71,68.57,77.14,80.00;
        48.57,60,65.71,71.42,74.28;
        68.57,74.28,80,82.85,82.85];
Y = [1, 2, 3, 4, 5];
plot(Y,E(1,:),'k-','LineWidth',2,'Marker','s','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',6);
hold on;plot(Y,E(2,:),'k:','LineWidth',2,'Marker','h','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',5);
hold on;plot(Y,E(3,:),'k--','LineWidth',2,'Marker','p','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',5);
hold on;plot(Y,E(4,:),'k-.','LineWidth',2,'Marker','o','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',5);
hold on;plot(Y,E(5,:),'k-','LineWidth',2,'Marker','>','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',5);
hold on;plot(Y,E(6,:),'k:','LineWidth',2,'Marker','<','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',5);
hold on;plot(Y,E(7,:),'k--','LineWidth',2,'Marker','+','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',8);
hold on;plot(Y,E(8,:),'k-.','LineWidth',2,'Marker','*','MarkerEdgeColor','k','MarkerFaceColor','k','MarkerSize',8);
xlabel('Rank');
ylabel('Recognition Accuracy (%)');
xticks([1 2 3 4 5]);
yticks([45 50 55 60 65 70 75 80 85 90]);
legend({'Sequence 1','Sequence 2','Sequence 3','Sequence 4','Sequence 5','Sequence 6', 'Sequence 7','Sequence 8'},'location','southeast');
set(gca,'FontSize',12,'FontName','Times New Roman','fontweight','bold');
ylim([45 90]);
xlim([1 5]);
saveas(gcf,'C:\Users\User\Documents\MATLAB\tum_4tr.eps','eps');
saveas(gcf,'C:\Users\User\Documents\MATLAB\tum_4tr.png','png');


clc
close all
